MVControl: Adding Conditional Control to Multi-view Diffusion for Controllable Text-to-3D Generation

We introduce MVControl, a novel neural network architecture that enhances existing pre-trained multi-view 2D diffusion models by incorporating additional input conditions, e.g. edge maps. Our approach enables the generation of controllable multi-view images and view-consistent 3D content. To achieve controllable multi-view image generation, we leverage MVDream as our base model, and train a new neural network module as additional plugin for end-to-end task-specific condition learning. To precisely control the shapes and views of generated images, we innovatively propose a new conditioning mechanism that predicts an embedding encapsulating the input spatial and view conditions, which is then injected to the network globally. Once MVControl is trained, score-distillation (SDS) loss based optimization can be performed to generate 3D content, in which process we propose to use a hybrid diffusion prior. The hybrid prior relies on a pre-trained Stable-Diffusion network and our trained MVControl for additional guidance. Extensive experiments demonstrate that our method achieves robust generalization and enables the controllable generation of high-quality 3D content. Code available at https://github.com/WU-CVGL/MVControl/.

==> script_img/add_borderline.py <==
from PIL import Image, ImageOps
import os


def find_files(directory):
    file_list = []
    for root, dirs, files in os.walk(directory):
        for file in files:
            file_list.append(os.path.join(root, file))
    return file_list


def add_border(image_path, border_size, border_color):
    for img in image_path:
        with Image.open(img) as im:
            new_im = ImageOps.expand(im, border=border_size, fill=border_color)
            new_im.save(img)


if __name__ == '__main__':
    path = './test'  # image folder path
    file = find_files(path)
    add_border(file, 8, (255, 102, 0))

    # print(file)


==> script_img/blur.py <==
import cv2
import os
import numpy as np


def find_files(directory):
    file_list = []
    for root, dirs, files in os.walk(directory):
        for file in files:
            file_list.append(os.path.join(root, file))
    return file_list


def blur_img(files, avg_num):
    for m in range(len(files)):
        path_img = files[m]
        img = cv2.imread(path_img)
        img = img.astype(np.float32)
        width = img.shape[1]
        imgs = 0
        for n in range(avg_num):
            imgs += img[:, n: width - avg_num + n]
            if n == avg_num - 1:
                img_blur = imgs / avg_num
                path_, file_ = os.path.splitext(path_img)
                save_path = path_ + '_blur' + file_
                cv2.imwrite(save_path, img_blur)


if __name__ == '__main__':
    path = './test'  # image folder path

    files = find_files(path)

    blur_img(files, avg_num=10)


==> script_img/crop_img.py <==
import cv2
import os


def find_files(directory):
    file_list = []
    for root, dirs, files in os.walk(directory):
        for file in files:
            file_list.append(os.path.join(root, file))
    return file_list


def crop_img(files, x_start, x_end, y_start, y_end):
    for m in range(len(files)):
        path_img = files[m]
        img = cv2.imread(path_img)
        for n in range(len(x_start)):
            crop = img[y_start[n]:y_end[n], x_start[n]:x_end[n]]
            path_, file_ = os.path.splitext(path_img)
            save_path = path_ + '_{}'.format(n) + file_
            cv2.imwrite(save_path, crop)
            if n == 0:
                # B, G, R = 202, 177, 103
                B, G, R = 7, 7, 225
            elif n == 1:
                B, G, R = 244, 6, 135
            elif n == 2:
                # B, G, R = 10, 158, 243
                B, G, R = 0, 255, 0
            elif n == 3:
                B, G, R = 202, 177, 103
            else:
                B, G, R = 10, 158, 243
            cv2.rectangle(img, (x_start[n], y_start[n]), (x_end[n], y_end[n]), (B, G, R), 5)
            if n == len(x_start)-1:
                save_path_img = path_ + '_process' + file_
                cv2.imwrite(save_path_img, img)


if __name__ == '__main__':
    # sup decoration
    # x_start = [411, 237, 89]
    # y_start = [175, 250, 7]
    # x_end = [599, 379, 182]
    # y_end = [300, 344, 193]

    # sup stair, coordinates
    x_start = [0, 166]
    y_start = [94, 62]
    x_end = [77, 471]
    y_end = [190, 266]

    path = './test'  # image folder path

    files = find_files(path)

    crop_img(files, x_start, x_end, y_start, y_end)

